Leafwise thermalization near vacuum for the inhomogeneous Landau equation with very soft and Coulomb potentials

We study the inhomogeneous Landau equation with very soft and Coulomb potentials, $\gamma\in[-3,-2]$, for data near vacuum. Unlike for $\gamma>-2$, the collisions along a free trajectory have a divergent time integral, so the dynamics is not a perturbation of free transport. It is instead organized along \emph{leaves}, the velocity distributions in the variable $z=x-tv$: on each leaf the solution follows a homogeneous Landau flow with a leaf-dependent collision rate, first far from equilibrium and then near a Maxwellian whose parameters approximately solve a compressible Euler system with the free-expansion prefactor $t^{-2}$. For data of size $\epsilon$, analytic in velocity and Gaussian in space, we prove global existence of classical solutions, relaxation of every leaf (not uniform in $x/t$), and convergence of the leaf parameters at rate $t^{-1}$. The solution scatters in $L^1$ to the free transport of a thermalized profile that generally remains at a fixed relative distance from the data. The $L^1$ distance to the scattering state decays like $(1+\epsilon\log t)^{-(p-3)/p}$ at $\gamma=-2$ and $(1+\epsilon t^{|\gamma|-2})^{-(p-3)/p}$ for $\gamma<-2$, where $\langle v\rangle^{-p}$ is the velocity decay of the data; these rates are sharp when the spatial profiles stay away from Maxwellians. Each leaf relaxes on its own clock: as a power of $t$ proportional to its collision rate at $\gamma=-2$, and as a stretched exponential of its clock for $\gamma<-2$. We also prove the near-Maxwellian and homogeneous results we need beyond the literature, including at $\gamma=-2$.

==> anc/euler_check.py <==
import sympy as sp
x = sp.symbols('x1:4')
F = lambda name: sp.Function(name)(*x)
rho, th = F('rho'), F('th')
y = [F('y%d' % i) for i in range(3)]
h = [F('h%d' % i) for i in range(3)]
S = [[F('s%d%d' % (min(i, j), max(i, j))) for j in range(3)]
     for i in range(3)]
S[2][2] = -S[0][0] - S[1][1]                      # traceless stress
d = lambda f, i: sp.diff(f, x[i])
R3 = range(3)
y2 = sum(v**2 for v in y)
Drho = sum(d(rho*y[i], i) for i in R3)
Dmom = [sum(d(rho*(y[i]*y[j] + th*int(i == j)) + rho*th*S[i][j], i)
            for i in R3) for j in R3]
DE = sum(d(rho*y[i]*(y2 + 5*th)
           + rho*(2*th*sum(y[j]*S[i][j] for j in R3)
                  + th**sp.Rational(3, 2)*h[i]), i) for i in R3)
Dy = [(Dmom[j] - y[j]*Drho)/rho for j in R3]
E = rho*(y2 + 3*th)
Dth = ((DE*rho - E*Drho)/rho**2
       - 2*sum(y[j]*Dy[j] for j in R3))/3
ell, vt = sp.log(rho), sp.log(th)
cl_vt = (sum(y[i]*d(vt, i) for i in R3)
         + sp.Rational(2, 3)*sum(d(y[i], i) for i in R3)
         + sp.Rational(2, 3)*sum(S[i][j]*d(y[j], i)
                                 for i in R3 for j in R3)
         + sp.Rational(1, 3)*sp.sqrt(th)
         * (sum(d(h[i], i) for i in R3)
            + sum(h[i]*d(ell + sp.Rational(3, 2)*vt, i) for i in R3)))
cl_l = sum(d(y[i], i) for i in R3) + sum(y[i]*d(ell, i) for i in R3)
print('Dtheta:', sp.simplify(sp.expand(Dth/th - cl_vt)))
print('Dell:', sp.simplify(Drho/rho - cl_l))
for j in R3:
    cl_y = (sum(y[i]*d(y[j], i) for i in R3) + th*d(vt + ell, j)
            + th*(sum(d(S[i][j], i) for i in R3)
                  + sum(S[i][j]*d(ell + vt, i) for i in R3)))
    print('Dy', j, sp.simplify(Dy[j] - cl_y))

